vCLIC: Towards Fast Interrupt Handling in Virtualized RISC-V Mixed-criticality Systems

The widespread diffusion of compute-intensive edge-AI workloads and the stringent demands of modern autonomous systems require advanced heterogeneous embedded architectures. Such architectures must support high-performance and reliable execution of parallel tasks with different levels of criticality. Hardware-assisted virtualization is crucial for isolating applications concurrently executing these tasks under real-time constraints, but interrupt virtualization poses challenges in ensuring transparency to virtual guests while maintaining real-time system features, such as interrupt vectoring, nesting, and tail-chaining. Despite its rapid advancement to address virtualization needs for mixed-criticality systems, the RISC-V ecosystem still lacks interrupt controllers with integrated virtualization and real-time features, currently relying on non-deterministic, bus-mediated message-signaled interrupts (MSIs) for virtualization. To overcome this limitation, we present the design, implementation, and in-system assessment of vCLIC, a virtualization extension to the RISC-V CLIC fast interrupt controller. Our approach achieves 20x interrupt latency speed-up over the software emulation required for handling non-virtualization-aware systems, reduces response latency by 15% compared to existing MSI-based approaches, and is free from interference from the system bus, at an area cost of just 8kGE when synthesized in an advanced 16nm FinFet technology.

==> regen_plots.sh <==
#!/bin/bash

make gen_plots
make all
git add .
git commit -m "update plots at $(date)"
git pull --ff origin master
git push origin master
git push gitlab master


==> scripts/cheshire_area_breakdown.py <==
import sys
import math
import matplotlib.pyplot as plt
import matplotlib.patheffects as pe
import numpy as np

from pprint import pprint
import scienceplots  # Ensure this module is installed and configured properly
plt.style.use(['science'])

plt.rcParams['ytick.left'] = False
plt.rcParams['ytick.right'] = False

CHESHIRE_AREAS = np.array([737.9, 1289.2, 36.2, 52.8, 97.8, 30.1, 170.6, 887.2, 258.2])
CHESHIRE_AREAS_MGE = CHESHIRE_AREAS / 1000
LABELS = ['REALM unit', 'CVA6', 'vCLIC', 'iDMA', 'Peripherals', 'Irq router', 'Interconnect', 'LLC', 'Rest']

# Update plot configuration for LaTeX (if used) and font
plt.rcParams.update({
    'font.size': 40,  # Increased font size
    "text.usetex": True,
    "font.family": "Times",
    'axes.titlesize': 40,     # Title font size
    'axes.labelsize': 50,     # X and Y label size
    'xtick.labelsize': 45,    # X tick label size
    'ytick.labelsize': 35,    # Y tick label size
    'legend.fontsize': 45,    # Legend font size
    'figure.titlesize': 40    # Figure title size
})

# Adjust figure size and layout for a more horizontal orientation
fig = plt.figure(figsize=(25, 3))  # Increased width and reduced height
ax = plt.subplot(111)
ax.get_yaxis().set_visible(False)

ax.spines['top'].set_visible(False)
ax.spines['right'].set_visible(False)
ax.spines['bottom'].set_visible(True)
ax.spines['left'].set_visible(False)

height_hbar = 20

# Generate the horizontal stacked bar chart
current_left = 0
for i, area in enumerate(CHESHIRE_AREAS):
    ax.barh(0, area, left=current_left, color=plt.cm.viridis(i / len(CHESHIRE_AREAS)), label=LABELS[i], height=height_hbar)
    current_left += area

# Set x-axis properties
ax.set_xlim(0, sum(CHESHIRE_AREAS) * 1.1)  # Adjust xlim to accommodate the legend
ax.set_xlabel('Area Fraction [kGE]')

# Customize grid
ax.grid(color='silver', linestyle='--', linewidth=0.4)

# Adjust title and legend positioning
#ax.set_title('Cheshire Area Breakdown', pad=200)  # Increase pad to adjust title spacing
legend = ax.legend(loc='upper center', ncol=3, bbox_to_anchor=(0.5, 2.25), frameon=False)  # Adjust legend to be more horizontal and move it below the bar

# Show and save plot
#plt.show()
plt.savefig('cheshire_area_breakdown_hbar.pdf', bbox_inches='tight')
plt.savefig('cheshire_area_breakdown_hbar.png', bbox_inches='tight')


==> scripts/ieee_cols.py <==
IEEE_COLS = {
    'ieee-bright-dblue-100': '#00629b',
    'ieee-bright-dblue-80': '#007dae',
    'ieee-bright-dblue-60': '#5d9cc3',
    'ieee-bright-dblue-40': '#97bdd7',
    'ieee-bright-dblue-20': '#e4e6ec',
    'ieee-bright-red-100': '#ba0c2f',
    'ieee-bright-red-80': '#d55154',
    'ieee-bright-red-60': '#e47e7b',
    'ieee-bright-red-40': '#efa8a4',
    'ieee-bright-red-20': '#f8d2d0',
    'ieee-bright-orange-100': '#ffa300',
    'ieee-bright-orange-80': '#fcb250',
    'ieee-bright-orange-60': '#fdc57c',
    'ieee-bright-orange-40': '#fed6a8',
    'ieee-bright-orange-20': '#ffecd1',
    'ieee-bright-yellow-100': '#ffd100',
    'ieee-bright-yellow-80': '#ffd937',
    'ieee-bright-yellow-60': '#ffe073',
    'ieee-bright-yellow-40': '#ffe8a2',
    'ieee-bright-yellow-20': '#fff4d0',
    'ieee-bright-lgreen-100': '#78be20',
    'ieee-bright-lgreen-80': '#93c955',
    'ieee-bright-lgreen-60': '#b0d781',
    'ieee-bright-lgreen-40': '#cbe4aa',
    'ieee-bright-lgreen-20': '#e5f1d4',
    'ieee-bright-dgreen-100': '#00843d',
    'ieee-bright-dgreen-80': '#2a9b63',
    'ieee-bright-dgreen-60': '#64b286',
    'ieee-bright-dgreen-40': '#9ccdac',
    'ieee-bright-dgreen-20': '#cee5d6',
    'ieee-bright-purple-100': '#981d97',
    'ieee-bright-purple-80': '#b354ab',
    'ieee-bright-purple-60': '#c87fbf',
    'ieee-bright-purple-40': '#dba9d4',
    'ieee-bright-purple-20': '#ecd4e7',
    'ieee-bright-lblue-100': '#009ca6',
    'ieee-bright-lblue-80': '#00aeb8',
    'ieee-bright-lblue-60': '#36c0c8',
    'ieee-bright-lblue-40': '#8cd3d8',
    'ieee-bright-lblue-20': '#c5ebec',
    'ieee-bright-cyan-100': '#00b5e2',
    'ieee-bright-cyan-80': '#00b9f2',
    'ieee-bright-cyan-60': '#44c8f5',
    'ieee-bright-cyan-40': '#8ed8f8',
    'ieee-bright-cyan-20': '#c7eafb',
    'ieee-bright-white-100': '#ffffff',
    'ieee-bright-white-80': '#ffffff',
    'ieee-bright-white-60': '#ffffff',
    'ieee-bright-white-40': '#ffffff',
    'ieee-bright-white-20': '#ffffff',
    'ieee-dark-red-100': '#861f41',
    'ieee-dark-red-80': '#a54862',
    'ieee-dark-red-60': '#be7986',
    'ieee-dark-red-40': '#d5a5ad',
    'ieee-dark-red-20': '#ebd2d5',
    'ieee-dark-orange-100': '#e87722',
    'ieee-dark-orange-80': '#f79151',
    'ieee-dark-orange-60': '#faad7b',
    'ieee-dark-orange-40': '#fcc7a7',
    'ieee-dark-orange-20': '#fee1d0',
    'ieee-dark-yellow-100': '#ffc72c',
    'ieee-dark-yellow-80': '#ffcf60',
    'ieee-dark-yellow-60': '#ffe073',
    'ieee-dark-yellow-40': '#ffe6b0',
    'ieee-dark-yellow-20': '#fff2d8',
    'ieee-dark-lgreen-100': '#658d18',
    'ieee-dark-lgreen-80': '#82a14b',
    'ieee-dark-lgreen-60': '#a3b878',
    'ieee-dark-lgreen-40': '#c1cea3',
    'ieee-dark-lgreen-20': '#e0e7d0',
    'ieee-dark-dgreen-100': '#006341',
    'ieee-dark-dgreen-80': '#2f8064',
    'ieee-dark-dgreen-60': '#669e87',
    'ieee-dark-dgreen-40': '#98bead',
    'ieee-dark-dgreen-20': '#cbdfd6',
    'ieee-dark-purple-100': '#772583',
    'ieee-dark-purple-80': '#97539a',
    'ieee-dark-purple-60': '#b17db2',
    'ieee-dark-purple-40': '#cca7cb',
    'ieee-dark-purple-20': '#e5d2e5',
    'ieee-dark-cyan-100': '#007377',
    'ieee-dark-cyan-80': '#008c91',
    'ieee-dark-cyan-60': '#4ea9ab',
    'ieee-dark-cyan-40': '#8fc5c6',
    'ieee-dark-cyan-20': '#c6e1e1',
    'ieee-dark-dblue-100': '#002855',
    'ieee-dark-dblue-80': '#2e4d76',
    'ieee-dark-dblue-60': '#627696',
    'ieee-dark-dblue-40': '#94a1b8',
    'ieee-dark-dblue-20': '#c9cedb',
    'ieee-dark-grey-100': '#75787b',
    'ieee-dark-grey-80': '#909093',
    'ieee-dark-grey-60': '#aaaaad',
    'ieee-dark-grey-40': '#c6c5c7',
    'ieee-dark-grey-20': '#e1e2e2',
    'ieee-dark-black-100': '#000000',
    'ieee-dark-black-80': '#58595b',
    'ieee-dark-black-60': '#808285',
    'ieee-dark-black-40': '#a7a9ac',
    'ieee-dark-black-20': '#d1d3d4',
}

==> scripts/vsclic_area_breakdown.py <==
import sys
import math
import matplotlib.pyplot as plt
import matplotlib.patheffects as pe
import numpy as np

from pprint import pprint
import scienceplots  # Ensure this module is installed and configured properly
plt.style.use(['science'])

plt.rcParams['ytick.left'] = False
plt.rcParams['ytick.right'] = False

VCLIC_AREAS = np.array([[10.36869485, 4.914899142, 1.574890129, 3.577544635, 0], 
                        [10.91259571, 6.319584979, 1.578144206, 4.611287554, 4.779236481]])
VCLIC_AREAS_MGE = VCLIC_AREAS / 1000
LABELS = ['msregs', 'target', 'gateway', 'decoding', 'vregs']

# Update plot configuration for LaTeX (if used) and font
plt.rcParams.update({
    'font.size': 40,  # Increased font size
    "text.usetex": True,
    "font.family": "Times",
    'axes.titlesize': 40,     # Title font size
    'axes.labelsize': 50,     # X and Y label size
    'xtick.labelsize': 45,    # X tick label size
    'ytick.labelsize': 35,    # Y tick label size
    'legend.fontsize': 45,    # Legend font size
    'figure.titlesize': 40    # Figure title size
})

# Adjust figure size and layout for a more horizontal orientation
fig = plt.figure(figsize=(25, 6))  # Increased height to accommodate thicker bars
ax = plt.subplot(111)
ax.get_yaxis().set_visible(True)

ax.spines['top'].set_visible(False)
ax.spines['right'].set_visible(False)
ax.spines['bottom'].set_visible(True)
ax.spines['left'].set_visible(False)

height_hbar = 300  # Increased bar height
offset1_hbar = height_hbar + 100  # Increased offset to accommodate thicker bars

# Generate the horizontal stacked bar chart
current_left = 0
for i, area in enumerate(VCLIC_AREAS[0]):
    ax.barh(0, area, left=current_left, color=plt.cm.viridis(i / len(VCLIC_AREAS[0])), label=LABELS[i], height=height_hbar)
    current_left += area

# Generate the horizontal stacked bar chart
current_left = 0
for i, area in enumerate(VCLIC_AREAS[1]):
    ax.barh(offset1_hbar, area, left=current_left, color=plt.cm.viridis(i / len(VCLIC_AREAS[1])), height=height_hbar)
    current_left += area

# Set y-ticks and labels
ytick_names = ['CLIC', 'VSCLIC']
ax.set_yticks([0, offset1_hbar])
ax.set_yticklabels(ytick_names, rotation=0)

# Set x-axis properties
ax.set_xlim(0, max(sum(VCLIC_AREAS[i] for i in range(len(VCLIC_AREAS)))) * 1.33)  # Adjust xlim to accommodate the legend
ax.set_xlabel('Area Fraction [kGE]')

# Customize grid
ax.grid(color='silver', linestyle='--', linewidth=0.4)

# Adjust title and legend positioning
# ax.set_title('VSCLIC Area Breakdown', pad=100)  # Increase pad to adjust title spacing
ax.legend(loc='upper center', ncol=3, bbox_to_anchor=(0.5, 1.45)).get_frame()  # Adjust legend to be more horizontal and move it below the bar

# Show and save plot
# plt.show()
plt.savefig('vsclic_area_breakdown_hbar.pdf', bbox_inches='tight')
plt.savefig('vsclic_area_breakdown_hbar.png', bbox_inches='tight')


==> scripts/vsprio_area_breakdown.py <==
import pandas as pd
import sys
import math
import matplotlib.pyplot as plt
import matplotlib.patheffects as pe
import numpy as np

# Example data
msregs = np.array([10.91, 10.27, 10.23, 10.21, 10.30])
target  = np.array([6.32, 13.01, 19.20, 30.89, 55.27])
gateway = np.array([1.58, 1.54, 1.54, 1.54, 1.55])
decoding  = np.array([4.61, 5.08, 5.26, 6.40, 6.40])
vregs = np.array([4.78, 5.14, 5.36, 5.67, 7.22])
vsregs = np.array([0, 1.09, 2.12, 6.35, 7.50])

components = np.vstack((msregs, target, gateway, decoding, vregs, vsregs))

LABELS = ['msregs', 'target', 'gateway', 'decoding', 'vregs', 'vsregs']
num_vsprio_bits = ['0', '1', '2', '4', '8']

target_perc = target / (msregs + target + gateway + decoding + vregs + vsregs) * 100.00

# plot config
plt.rcParams.update({'font.size': 18, "text.usetex": True, "font.family": "Times"})

fig, ax = plt.subplots(figsize=(8, 4.1))
ax2 = ax.twinx()  # Create a twin Axes sharing the xaxis

# Generate the vertical stacked bar chart
current_bottom = np.zeros(len(msregs))  # Initialize the bottom at zero for the first bar

for i, component in enumerate(components):
    ax.bar(num_vsprio_bits, component, bottom=current_bottom, color=plt.cm.viridis(i / len(components)), label=LABELS[i])
    current_bottom += component  # Increment the bottom by the current component height for stacking

# Line plot for target percentage on the right y-axis
ax2.plot(num_vsprio_bits, target_perc, marker='o', markersize=8, linewidth=2, color='#BA0C2F', label='target %')
ax2.set_ylim(0, max(target_perc) * 1.2)  # Set limits for the right y-axis

# Axes labels and grid
ax.set_xlabel('Number of VS priority bits')
ax.set_ylabel('Area [kGE]')
ax2.set_ylabel('Area Fraction vCLIC target [\%]')

# Customize grid
ax.grid(color='silver', linestyle='--', linewidth=0.4)

# Create legend
handles, labels = ax.get_legend_handles_labels()
handles2, labels2 = ax2.get_legend_handles_labels()
ax.legend(handles + handles2, labels + labels2, loc='upper center', ncol=4, bbox_to_anchor=(0.5, 1.35))

# Title
#ax.set_title('VSPRIO Area Impact in vCLIC', pad=85)  # Increase pad to adjust title spacing

# Save plot
plt.savefig('vsprio_area_breakdown.pdf', bbox_inches='tight')
plt.savefig('vsprio_area_breakdown.png', bbox_inches='tight')
#plt.show()

